What can we Learn from Predictive Modeling?

The large majority of inferences drawn in empirical political research follow from model-based associations (e.g. regression). Here, we articulate the benefits of predictive modeling as a complement to this approach. Predictive models aim to specify a probabilistic model that provides a good fit to testing data that were not used to estimate the model's parameters. Our goals are threefold. First, we review the central benefits of this under-utilized approach from a perspective uncommon in the existing literature: we focus on how predictive modeling can be used to complement and augment standard associational analyses. Second, we advance the state of the literature by laying out a simple set of benchmark predictive criteria. Third, we illustrate our approach through a detailed application to the prediction of interstate conflict.

==> makefile.R <==
## These are the only lines that should vary from one machine to the next
## Just be sure to run 'make -f makefile.R' from the top-level project directory 
# Folder
TEXDIR = ./Paper_v5_PA_RnR
RFILE = LogitCoefficientMake
RDIR = ./Code

## These are global file names that are re-used to some degree
#
TEXFILE = Utility_of_Prediction_v5
TEXDIR = ./Paper_v5_PA_RnR
RFILE = LogitCoefficientMake
RDIR = ./Code

# Define all of the updates to check
all: $(RFILE).Rout $(TEXFILE).pdf

# Run analysis if any code or data has changed
$$(RDIR)/$(RFILE).Rout: $(RDIR)/$(RFILE).R
	R CMD BATCH $(RDIR)/$(RFILE).R $(RDIR)/$(RFILE).Rout

# Update MS if LaTeX, bib or analysis output have been updated
$(TEXDIR)/$(TEXFILE).pdf: $(TEXDIR)/$(TEXFILE).tex $(TEXDIR)/BPWM.bib $(RDIR)/$(RFILE).Rout
	pdflatex -aux-directory=$(TEXDIR) -output-directory=$(TEXDIR) $(TEXDIR)/$(TEXFILE).tex
	bibtex $(RDIR)/$(TEXFILE).aux
	pdflatex -aux-directory=$(TEXDIR) -output-directory=$(TEXDIR) $(TEXDIR)/$(TEXFILE).tex

# packages
# caTools (boost)
# nnet
# RSNNS (neurnet)
# lda (mmsbm)
#require(lqa)
#require(glmnet)
#require(penalized)
